Seedless Reduction of Feynman Integrals

We show how to construct a complete set of lowering operators, whose successive application reduces an arbitrary Fenyman integral to a combination of master integrals. The construction builds systems of equations for generic integral indices using IBP-generating vectors. The solution to each system is a lowering operator.

==> db-vectors.m <==
(* Double box IBP-generating vectors *)
(* Generated Sat 21 Feb 2026 11:28:57 *)

(* "MP[k1,k2]" denotes the Lorentz product k1.k2; MP[k,mu] denotes k^mu, 
   and "chi" is t/s *)
(* "vectors" is a list of IBP-generating vectors; each vector is a pair of 
   Lorentz vectors with index "mu", each component corresponding to one 
   of the two loop momenta *)

(* The first vector is given in eq. (3.7) *)

vectors = {{2*MP[k1, l1]*MP[k2, mu] + MP[k3, mu]*(2*MP[k1, l1] - 
         MP[l1, l1]) - MP[k1, mu]*(2*MP[k2, l1] + 2*MP[k3, l1] - 
         MP[l1, l1]) + 2*(MP[k1, k2] - MP[k1, l1] + MP[k3, l1])*MP[l1, mu], 
      2*MP[k1, l2]*MP[k2, mu] + MP[k3, mu]*(2*MP[k1, l2] + MP[l2, l2]) - 
       MP[k1, mu]*(2*MP[k2, l2] + 2*MP[k3, l2] + MP[l2, l2]) + 
       2*(MP[k1, k2] + MP[k1, l2] - MP[k3, l2])*MP[l2, mu]}, 
     {-4*MP[k2, mu]*(2*MP[k1, l1]^2 + 2*MP[k1, l1]*MP[k2, l1] - 
         2*MP[k1, l1]*MP[k3, l2] + 3*MP[k1, k2]*MP[l1, l1] + 
         chi*MP[k1, k2]*MP[l1, l1] - 2*MP[k1, l1]*MP[l1, l1] + 
         2*MP[k1, l2]*MP[l1, l1] + 2*MP[k2, l2]*MP[l1, l1] + 
         4*MP[k3, l1]*MP[l1, l1] + 2*MP[k3, l2]*MP[l1, l1] + 
         MP[k1, l1]*MP[l2, l2]) - 4*MP[l1, mu]*(4*MP[k1, k2]^2 - 
         6*MP[k1, k2]*MP[k1, l1] + 2*MP[k1, l1]^2 + 4*MP[k1, k2]*MP[k1, l2] - 
         2*MP[k1, l1]*MP[k1, l2] - 2*MP[k1, k2]*MP[k2, l1] + 
         2*MP[k1, l1]*MP[k2, l1] - 4*MP[k1, l2]*MP[k2, l1] + 
         4*MP[k1, k2]*MP[k2, l2] - 2*MP[k1, l1]*MP[k2, l2] - 
         4*MP[k2, l1]*MP[k2, l2] + 6*MP[k1, k2]*MP[k3, l1] - 
         4*MP[k1, l1]*MP[k3, l1] + 2*MP[k1, l2]*MP[k3, l1] - 
         4*MP[k2, l1]*MP[k3, l1] + 2*MP[k2, l2]*MP[k3, l1] + 
         2*MP[k1, k2]*MP[k3, l2] - 4*MP[k2, l1]*MP[k3, l2] - 
         4*MP[k1, k2]*MP[l1, l1] - chi*MP[k1, k2]*MP[l1, l1] + 
         MP[k1, l1]*MP[l1, l1] - MP[k1, l2]*MP[l1, l1] - 
         MP[k2, l2]*MP[l1, l1] - 3*MP[k3, l1]*MP[l1, l1] - 
         2*MP[k1, k2]*MP[l1, l2] + 2*MP[k1, l1]*MP[l1, l2] + 
         2*MP[k2, l1]*MP[l1, l2] + MP[k1, k2]*MP[l2, l2] + 
         2*MP[k3, l1]*MP[l2, l2]) + 2*MP[k1, mu]*(4*MP[k1, l1]*MP[k2, l1] + 
         4*MP[k2, l1]^2 + 4*MP[k1, l1]*MP[k3, l1] + 4*MP[k1, l2]*MP[k3, l1] + 
         4*MP[k2, l1]*MP[k3, l1] + 4*MP[k2, l2]*MP[k3, l1] - 
         4*MP[k2, l1]*MP[k3, l2] - 12*MP[k1, k2]*MP[l1, l1] - 
         2*chi*MP[k1, k2]*MP[l1, l1] + 2*MP[k1, l1]*MP[l1, l1] - 
         4*MP[k1, l2]*MP[l1, l1] - 2*MP[k2, l1]*MP[l1, l1] - 
         4*MP[k2, l2]*MP[l1, l1] - 12*MP[k3, l1]*MP[l1, l1] + MP[l1, l1]^2 - 
         4*MP[k1, k2]*MP[l1, l2] + 4*MP[k1, l1]*MP[l1, l2] + 
         4*MP[k2, l1]*MP[l1, l2] + 2*MP[k2, l1]*MP[l2, l2] + 
         4*MP[k3, l1]*MP[l2, l2]) - 2*MP[k3, mu]*(4*MP[k1, l1]^2 + 
         4*MP[k1, l1]*MP[k1, l2] + 4*MP[k1, l1]*MP[k2, l1] + 
         4*MP[k1, l1]*MP[k2, l2] + 2*MP[k1, k2]*MP[l1, l1] - 
         8*MP[k1, l1]*MP[l1, l1] - 2*MP[k1, l2]*MP[l1, l1] - 
         4*MP[k2, l1]*MP[l1, l1] - 2*MP[k2, l2]*MP[l1, l1] + 3*MP[l1, l1]^2 + 
         4*MP[k1, l1]*MP[l2, l2] - 2*MP[l1, l1]*MP[l2, l2]) + 
       4*(MP[k1, k2] - MP[k1, l1] - MP[k2, l1])*(2*MP[k1, l1] - MP[l1, l1])*
        MP[l2, mu], -4*MP[k2, mu]*(2*MP[k1, l1]*MP[k1, l2] + 
         2*MP[k1, l2]*MP[k2, l1] + MP[k1, l2]*MP[k3, l1] - 
         MP[k1, l1]*MP[k3, l2] - 2*MP[k1, l2]*MP[k3, l2] - 
         MP[k1, l2]*MP[l1, l1] + 3*MP[k1, k2]*MP[l1, l2] + 
         chi*MP[k1, k2]*MP[l1, l2] + 2*MP[k1, l2]*MP[l1, l2] + 
         2*MP[k2, l2]*MP[l1, l2] - 2*MP[k3, l2]*MP[l1, l2]) + 
       4*MP[l1, mu]*(4*MP[k1, k2]*MP[k1, l2] + chi*MP[k1, k2]*MP[k1, l2] + 
         2*MP[k1, l2]^2 + 3*MP[k1, k2]*MP[k2, l2] + chi*MP[k1, k2]*
          MP[k2, l2] + 4*MP[k1, l2]*MP[k2, l2] + 2*MP[k2, l2]^2 + 
         3*MP[k1, k2]*MP[k3, l2] + 2*MP[k1, l2]*MP[k3, l2] + 
         2*MP[k2, l2]*MP[k3, l2] + 4*MP[k1, k2]*MP[l2, l2] + 
         chi*MP[k1, k2]*MP[l2, l2] + MP[k1, l2]*MP[l2, l2] + 
         MP[k2, l2]*MP[l2, l2] - 2*MP[k3, l2]*MP[l2, l2]) - 
       2*MP[k3, mu]*(4*MP[k1, l1]*MP[k1, l2] + 4*MP[k1, l2]^2 + 
         2*MP[k1, l2]*MP[k2, l1] + 2*MP[k1, l1]*MP[k2, l2] + 
         4*MP[k1, l2]*MP[k2, l2] - 2*MP[k1, l2]*MP[l1, l1] + 
         6*MP[k1, k2]*MP[l1, l2] + 8*MP[k1, l2]*MP[l1, l2] + 
         8*MP[k2, l2]*MP[l1, l2] + 4*MP[k1, k2]*MP[l2, l2] - 
         2*MP[k1, l1]*MP[l2, l2] + 6*MP[k1, l2]*MP[l2, l2] - 
         4*MP[k2, l1]*MP[l2, l2] + 2*MP[k2, l2]*MP[l2, l2] - 
         MP[l1, l1]*MP[l2, l2]) + 2*MP[k1, mu]*(4*MP[k1, l1]*MP[k2, l2] + 
         4*MP[k2, l1]*MP[k2, l2] + 2*MP[k2, l2]*MP[k3, l1] + 
         4*MP[k1, l1]*MP[k3, l2] + 4*MP[k1, l2]*MP[k3, l2] + 
         2*MP[k2, l1]*MP[k3, l2] - 2*MP[k2, l2]*MP[l1, l1] - 
         2*MP[k3, l2]*MP[l1, l1] - 8*MP[k1, k2]*MP[l1, l2] - 
         2*chi*MP[k1, k2]*MP[l1, l2] - 4*MP[k1, l2]*MP[l1, l2] - 
         4*MP[k2, l2]*MP[l1, l2] + 4*MP[k3, l2]*MP[l1, l2] + 
         2*MP[k1, l1]*MP[l2, l2] + 2*MP[k2, l1]*MP[l2, l2] + 
         2*MP[k3, l1]*MP[l2, l2] - MP[l1, l1]*MP[l2, l2]) - 
       4*(4*MP[k1, k2]^2 + 2*MP[k1, k2]*MP[k1, l1] + chi*MP[k1, k2]*
          MP[k1, l1] + 6*MP[k1, k2]*MP[k1, l2] + MP[k1, k2]*MP[k2, l1] + 
         chi*MP[k1, k2]*MP[k2, l1] + 4*MP[k1, k2]*MP[k2, l2] - 
         2*MP[k1, l1]*MP[k2, l2] - 2*MP[k2, l1]*MP[k2, l2] + 
         5*MP[k1, k2]*MP[k3, l1] + 6*MP[k1, l2]*MP[k3, l1] + 
         4*MP[k2, l2]*MP[k3, l1] - 2*MP[k1, k2]*MP[k3, l2] - 
         4*MP[k1, l1]*MP[k3, l2] - 6*MP[k1, l2]*MP[k3, l2] - 
         2*MP[k2, l1]*MP[k3, l2] - 2*MP[k2, l2]*MP[k3, l2] - 
         MP[k1, k2]*MP[l1, l1] - MP[k1, l2]*MP[l1, l1] + 
         MP[k3, l2]*MP[l1, l1] + 6*MP[k1, k2]*MP[l1, l2] + 
         2*chi*MP[k1, k2]*MP[l1, l2] + 2*MP[k1, l2]*MP[l1, l2] + 
         2*MP[k2, l2]*MP[l1, l2] - 4*MP[k3, l2]*MP[l1, l2] + 
         MP[k1, k2]*MP[l2, l2] - MP[k1, l1]*MP[l2, l2] - 
         MP[k2, l1]*MP[l2, l2] + 2*MP[k3, l1]*MP[l2, l2])*MP[l2, mu]}, 
     {4*MP[k2, mu]*(2*MP[k1, k2]*MP[k1, l1] + 2*MP[k1, l1]*MP[k1, l2] + 
         MP[k1, l2]*MP[k3, l1] - MP[k1, l1]*MP[k3, l2] + 
         MP[k1, k2]*MP[l1, l1] + chi*MP[k1, k2]*MP[l1, l1] + 
         MP[k1, k2]*MP[l1, l2] + chi*MP[k1, k2]*MP[l1, l2] + 
         MP[k1, l1]*MP[l2, l2]) + 4*MP[l1, mu]*(4*MP[k1, k2]^2 + 
         2*chi*MP[k1, k2]^2 - 4*MP[k1, k2]*MP[k1, l1] - 
         2*chi*MP[k1, k2]*MP[k1, l1] + 2*MP[k1, k2]*MP[k1, l2] + 
         chi*MP[k1, k2]*MP[k1, l2] - 2*MP[k1, l1]*MP[k1, l2] - 
         2*MP[k1, k2]*MP[k2, l1] - 2*chi*MP[k1, k2]*MP[k2, l1] + 
         MP[k1, k2]*MP[k2, l2] + chi*MP[k1, k2]*MP[k2, l2] + 
         2*MP[k1, k2]*MP[k3, l1] - MP[k1, k2]*MP[k3, l2] - 
         2*MP[k3, l1]*MP[k3, l2] - 2*MP[k1, k2]*MP[l1, l2] - 
         2*chi*MP[k1, k2]*MP[l1, l2] + MP[k1, k2]*MP[l2, l2] - 
         MP[k1, l1]*MP[l2, l2] + MP[k3, l1]*MP[l2, l2]) + 
       2*MP[k3, mu]*(4*MP[k1, k2]*MP[k1, l1] - 2*MP[k1, l2]*MP[k2, l1] - 
         2*MP[k1, l1]*MP[k2, l2] - 4*MP[k1, l1]*MP[k3, l2] - 
         2*MP[k1, k2]*MP[l1, l1] + 2*MP[k3, l2]*MP[l1, l1] + 
         2*MP[k1, k2]*MP[l1, l2] + 2*MP[k1, l1]*MP[l2, l2] - 
         MP[l1, l1]*MP[l2, l2]) - 2*MP[k1, mu]*(4*MP[k1, k2]*MP[k2, l1] + 
         4*MP[k1, l2]*MP[k2, l1] + 4*MP[k1, k2]*MP[k3, l1] - 
         2*MP[k2, l2]*MP[k3, l1] - 2*MP[k2, l1]*MP[k3, l2] - 
         4*MP[k3, l1]*MP[k3, l2] - 4*MP[k1, k2]*MP[l1, l1] - 
         2*chi*MP[k1, k2]*MP[l1, l1] - 2*MP[k1, l2]*MP[l1, l1] - 
         4*MP[k1, k2]*MP[l1, l2] - 2*chi*MP[k1, k2]*MP[l1, l2] + 
         2*MP[k2, l1]*MP[l2, l2] + 2*MP[k3, l1]*MP[l2, l2] - 
         MP[l1, l1]*MP[l2, l2]) - 4*MP[k1, k2]*(2*MP[k1, l1] + 
         chi*MP[k1, l1] + MP[k2, l1] + chi*MP[k2, l1] + MP[k3, l1] - 
         MP[l1, l1] - chi*MP[l1, l1])*MP[l2, mu], 
      4*MP[k1, l2]*MP[k2, mu]*(2*MP[k1, k2] + 2*MP[k1, l2] + MP[l2, l2]) + 
       2*MP[k3, mu]*(4*MP[k1, k2]*MP[k1, l2] - 4*MP[k1, l2]*MP[k2, l2] - 
         4*MP[k1, l2]*MP[k3, l2] + 4*MP[k1, k2]*MP[l2, l2] + 
         2*MP[k1, l2]*MP[l2, l2] - 2*MP[k3, l2]*MP[l2, l2] + MP[l2, l2]^2) - 
       2*MP[k1, mu]*(4*MP[k1, k2]*MP[k2, l2] + 4*MP[k1, l2]*MP[k2, l2] + 
         4*MP[k1, k2]*MP[k3, l2] - 4*MP[k2, l2]*MP[k3, l2] - 4*MP[k3, l2]^2 + 
         2*MP[k1, l2]*MP[l2, l2] + 2*MP[k2, l2]*MP[l2, l2] + 
         2*MP[k3, l2]*MP[l2, l2] + MP[l2, l2]^2) + 
       4*(4*MP[k1, k2]^2 + 2*chi*MP[k1, k2]^2 + 4*MP[k1, k2]*MP[k1, l2] + 
         2*chi*MP[k1, k2]*MP[k1, l2] + 2*MP[k1, l2]^2 + 
         2*MP[k1, k2]*MP[k2, l2] + 2*chi*MP[k1, k2]*MP[k2, l2] - 
         4*MP[k1, k2]*MP[k3, l2] + 2*MP[k3, l2]^2 + 2*MP[k1, k2]*MP[l2, l2] + 
         chi*MP[k1, k2]*MP[l2, l2] + MP[k1, l2]*MP[l2, l2] - 
         MP[k3, l2]*MP[l2, l2])*MP[l2, mu]}}
 
Attributes[MP] = {Orderless}

